A power lower bound for the Hilbert numbers of planar polynomial vector fields

For every sufficiently large integer $D$ we construct a real planar polynomial vector field of degree at most $D$ with at least a constant multiple of $D^{2.221004}$ hyperbolic limit cycles. In particular, the Hilbert numbers grow at least like a power of the degree with an exponent larger than $2$.

==> anc/hilbert16_367_roots.json <==
{
 "a": [
  3619630669166631734475479811931096,
  -108
 ],
 "gamma": [
  1,
  -360
 ],
 "pairs": [
  [
   [
    3105261365289511707859521755268099,
    179
   ],
   [
    2706267646357366187558280189123413,
    -83
   ]
  ],
  [
   [
    4002975836278912222185099759295522,
    167
   ],
   [
    2626767494772052301221389783699045,
    -84
   ]
  ],
  [
   [
    5160201066933202381125296033257751,
    155
   ],
   [
    5099204478959908258597472465460484,
    -86
   ]
  ],
  [
   [
    3325985018336835873644813093422927,
    144
   ],
   [
    4949407659182537413122112411669380,
    -87
   ]
  ],
  [
   [
    4287498182899133193121482013361734,
    132
   ],
   [
    4804011346939007284296035516267903,
    -88
   ]
  ],
  [
   [
    2763488194938453081136149784903066,
    121
   ],
   [
    4662886270597748793260487840703470,
    -89
   ]
  ],
  [
   [
    3562388450275082896125813345802967,
    109
   ],
   [
    4525906956153098142687444811608463,
    -90
   ]
  ],
  [
   [
    4592243778703389538213891297585819,
    97
   ],
   [
    4392951615596255917494968793972514,
    -91
   ]
  ],
  [
   [
    2959910635442416713725110863915239,
    86
   ],
   [
    4263902038626052793724310921340363,
    -92
   ]
  ],
  [
   [
    3815594899572999328842059835085608,
    74
   ],
   [
    4138643487547710743851204590912351,
    -93
   ]
  ],
  [
   [
    4918649996833905719010134531986307,
    62
   ],
   [
    4017064595259865035029202185774592,
    -94
   ]
  ],
  [
   [
    3170294335237424753538660730996468,
    51
   ],
   [
    3899057266237715858816256624007040,
    -95
   ]
  ],
  [
   [
    4086798686024864505915751404759571,
    39
   ],
   [
    3784516580425480241857439196307624,
    -96
   ]
  ],
  [
   [
    2634128212395734002561484903029333,
    28
   ],
   [
    3673340699952202015314274116156778,
    -97
   ]
  ],
  [
   [
    3395631628769164086975904918335742,
    16
   ],
   [
    3565430778587925511203502023904635,
    -98
   ]
  ],
  [
   [
    4377279019311945336571619058988786,
    4
   ],
   [
    3460690873859730669515390993959557,
    -99
   ]
  ],
  [
   [
    2821356040297839755728902088281505,
    -7
   ],
   [
    3359027861749492116891533222950669,
    -100
   ]
  ],
  [
   [
    3636985383388389970431929824238147,
    -19
   ],
   [
    3260351353897520182727129568154228,
    -101
   ]
  ],
  [
   [
    4688406032435523547897131539997923,
    -31
   ],
   [
    3164573617238469792662667466732373,
    -102
   ]
  ],
  [
   [
    3021891595354600124266026620084506,
    -42
   ],
   [
    3071609495998065703431495423244425,
    -103
   ]
  ],
  [
   [
    3895494012633964040911154315954175,
    -54
   ],
   [
    2981376335981291539628406180715603,
    -104
   ]
  ],
  [
   [
    5021647244326905002007158061164790,
    -66
   ],
   [
    2893793911084727428373204076791156,
    -105
   ]
  ],
  [
   [
    3236680760472456389539942843219116,
    -77
   ],
   [
    2808784351967698513452765406567882,
    -106
   ]
  ],
  [
   [
    4172376845883670430738085908056890,
    -89
   ],
   [
    2726272076818816024513394851410291,
    -107
   ]
  ],
  [
   [
    2689287240908649920864505462661660,
    -100
   ],
   [
    2646183724156355585771294940952526,
    -108
   ]
  ],
  [
   [
    3466736649758362151090766550756811,
    -112
   ],
   [
    5136896175205451457819593491158103,
    -110
   ]
  ],
  [
   [
    4468939879667569857048299046981096,
    -124
   ],
   [
    4985992105150069468151168208428658,
    -111
   ]
  ],
  [
   [
    2880435646802770308647239049287632,
    -135
   ],
   [
    4839521069670935043361380771636872,
    -112
   ]
  ],
  [
   [
    3713144387160238235969417863502448,
    -147
   ],
   [
    4697352841693675741456968659204389,
    -113
   ]
  ],
  [
   [
    4786581937771594749393934033389301,
    -159
   ],
   [
    4559361019760572433561045735887719,
    -114
   ]
  ],
  [
   [
    3085170445596861516568679993367340,
    -170
   ],
   [
    4425422915647302222897793714313603,
    -115
   ]
  ],
  [
   [
    3977066224762296527338485450033548,
    -182
   ],
   [
    4295419445281108980995298979649254,
    -116
   ]
  ],
  [
   [
    5126801269187263765262900585804190,
    -194
   ],
   [
    4169235022863417087281675984319172,
    -117
   ]
  ],
  [
   [
    3304457327123223921629333039444672,
    -205
   ],
   [
    4046757458102753021629319938493175,
    -118
   ]
  ],
  [
   [
    4259747024877126430672133058056595,
    -217
   ],
   [
    3927877856466604827249515706086535,
    -119
   ]
  ],
  [
   [
    2745601307514309816587169644606069,
    -228
   ],
   [
    3812490522363533592337146409788197,
    -120
   ]
  ],
  [
   [
    3539330620245803329921615994772987,
    -240
   ],
   [
    3700492865169456379467840074988988,
    -121
   ]
  ],
  [
   [
    4562520131792388461330988969158408,
    -252
   ],
   [
    3591785308014548778306799427760990,
    -122
   ]
  ],
  [
   [
    2940752388874755689692626119203138,
    -263
   ],
   [
    3486271199249669718002761327462273,
    -123
   ]
  ],
  [
   [
    3790898171566048395561534571173359,
    -275
   ],
   [
    3383856726513589434439838164269515,
    -124
   ]
  ],
  [
   [
    4886813660865986311004444108365144,
    -287
   ],
   [
    3284450833324447540431274233919531,
    -125
   ]
  ],
  [
   [
    3149774364171486965988226273006009,
    -298
   ],
   [
    3187965138121307880727655117044478,
    -126
   ]
  ],
  [
   [
    4060346570847419746884240033678767,
    -310
   ],
   [
    3094313855684568133826732842900892,
    -127
   ]
  ],
  [
   [
    2617078617231767441843122750909479,
    -321
   ],
   [
    3003413720862772136462731352865132,
    -128
   ]
  ],
  [
   [
    3373653144509271977521898649164760,
    -333
   ],
   [
    2915183914521895197101006208280783,
    -129
   ]
  ],
  [
   [
    4348946741745907195207519894292168,
    -345
   ],
   [
    2829545991153044378062622963274820,
    -130
   ]
  ],
  [
   [
    2803094426282263949564668835020870,
    -356
   ],
   [
    2746423777614119357753637705243448,
    -131
   ]
  ],
  [
   [
    3613426389728961460623640147506083,
    -368
   ],
   [
    2665739081601206220427537379440381,
    -132
   ]
  ],
  [
   [
    4645762021773806302751483938773761,
    -380
   ],
   [
    5168941948639770331451724648771617,
    -134
   ]
  ]
 ],
 "roots": [
  [
   [
    437006100361935730564502,
    -82
   ],
   [
    437006100361935730564503,
    -82
   ]
  ],
  [
   [
    874011447011279962589456,
    -82
   ],
   [
    874011447011279962589457,
    -82
   ]
  ],
  [
   [
    1311015727758062868929567,
    -82
   ],
   [
    1311015727758062868929568,
    -82
   ]
  ],
  [
   [
    1748019254803578100650230,
    -82
   ],
   [
    1748019254803578100650231,
    -82
   ]
  ],
  [
   [
    2185022781849093332393289,
    -82
   ],
   [
    2185022781849093332393290,
    -82
   ]
  ],
  [
   [
    2622027062595876238713423,
    -82
   ],
   [
    2622027062595876238713424,
    -82
   ]
  ],
  [
   [
    3059032409245220470753974,
    -82
   ],
   [
    3059032409245220470753975,
    -82
   ]
  ],
  [
   [
    3496038509607156201308400,
    -82
   ],
   [
    3496038509607156201308401,
    -82
   ]
  ],
  [
   [
    3933044609969091931877304,
    -82
   ],
   [
    3933044609969091931877305,
    -82
   ]
  ],
  [
   [
    4370049956618436163902785,
    -82
   ],
   [
    4370049956618436163902786,
    -82
   ]
  ],
  [
   [
    4807054237365219070238794,
    -82
   ],
   [
    4807054237365219070238795,
    -82
   ]
  ],
  [
   [
    5244057764410734301965550,
    -82
   ],
   [
    5244057764410734301965551,
    -82
   ]
  ],
  [
   [
    5681061291456249533702029,
    -82
   ],
   [
    5681061291456249533702030,
    -82
   ]
  ],
  [
   [
    6118065572203032440027972,
    -82
   ],
   [
    6118065572203032440027973,
    -82
   ]
  ],
  [
   [
    6555070918852376672064431,
    -82
   ],
   [
    6555070918852376672064432,
    -82
   ]
  ],
  [
   [
    6992077019214312402620642,
    -82
   ],
   [
    6992077019214312402620643,
    -82
   ]
  ],
  [
   [
    7429083119576248133190255,
    -82
   ],
   [
    7429083119576248133190256,
    -82
   ]
  ],
  [
   [
    7866088466225592365212770,
    -82
   ],
   [
    7866088466225592365212771,
    -82
   ]
  ],
  [
   [
    8303092746972375271553426,
    -82
   ],
   [
    8303092746972375271553427,
    -82
   ]
  ],
  [
   [
    8740096274017890503274552,
    -82
   ],
   [
    8740096274017890503274553,
    -82
   ]
  ],
  [
   [
    9177099801063405735017100,
    -82
   ],
   [
    9177099801063405735017101,
    -82
   ]
  ],
  [
   [
    9614104081810188641336716,
    -82
   ],
   [
    9614104081810188641336717,
    -82
   ]
  ],
  [
   [
    10051109428459532873379988,
    -82
   ],
   [
    10051109428459532873379989,
    -82
   ]
  ],
  [
   [
    10488115528821468603928397,
    -82
   ],
   [
    10488115528821468603928398,
    -82
   ]
  ],
  [
   [
    10925121629183404334507321,
    -82
   ],
   [
    10925121629183404334507322,
    -82
   ]
  ],
  [
   [
    11362126975832748566518742,
    -82
   ],
   [
    11362126975832748566518743,
    -82
   ]
  ],
  [
   [
    11799131256579531472872123,
    -82
   ],
   [
    11799131256579531472872124,
    -82
   ]
  ],
  [
   [
    12236134783625046704579521,
    -82
   ],
   [
    12236134783625046704579522,
    -82
   ]
  ],
  [
   [
    12673138310670561936335807,
    -82
   ],
   [
    12673138310670561936335808,
    -82
   ]
  ],
  [
   [
    13110142591417344842642783,
    -82
   ],
   [
    13110142591417344842642784,
    -82
   ]
  ],
  [
   [
    13547147938066689074696686,
    -82
   ],
   [
    13547147938066689074696687,
    -82
   ]
  ],
  [
   [
    13984154038428624805236939,
    -82
   ],
   [
    13984154038428624805236940,
    -82
   ]
  ],
  [
   [
    14421160138790560535821599,
    -82
   ],
   [
    14421160138790560535821600,
    -82
   ]
  ],
  [
   [
    14858165485439904767829261,
    -82
   ],
   [
    14858165485439904767829262,
    -82
   ]
  ],
  [
   [
    15295169766186687674185018,
    -82
   ],
   [
    15295169766186687674185019,
    -82
   ]
  ],
  [
   [
    15732173293232202905890861,
    -82
   ],
   [
    15732173293232202905890862,
    -82
   ]
  ],
  [
   [
    16169176820277718137648365,
    -82
   ],
   [
    16169176820277718137648366,
    -82
   ]
  ],
  [
   [
    16606181101024501043954002,
    -82
   ],
   [
    16606181101024501043954003,
    -82
   ]
  ],
  [
   [
    17043186447673845276009835,
    -82
   ],
   [
    17043186447673845276009836,
    -82
   ]
  ],
  [
   [
    17480192548035781006547128,
    -82
   ],
   [
    17480192548035781006547129,
    -82
   ]
  ],
  [
   [
    17917198648397716737136054,
    -82
   ],
   [
    17917198648397716737136055,
    -82
   ]
  ],
  [
   [
    18354203995047060969138151,
    -82
   ],
   [
    18354203995047060969138152,
    -82
   ]
  ],
  [
   [
    18791208275793843875500471,
    -82
   ],
   [
    18791208275793843875500472,
    -82
   ]
  ],
  [
   [
    19228211802839359107199234,
    -82
   ],
   [
    19228211802839359107199235,
    -82
   ]
  ],
  [
   [
    19665215329884874338963873,
    -82
   ],
   [
    19665215329884874338963874,
    -82
   ]
  ],
  [
   [
    20102219610631657245262565,
    -82
   ],
   [
    20102219610631657245262566,
    -82
   ]
  ],
  [
   [
    20539224957281001477325225,
    -82
   ],
   [
    20539224957281001477325226,
    -82
   ]
  ],
  [
   [
    20976231057642937207855461,
    -82
   ],
   [
    20976231057642937207855462,
    -82
   ]
  ],
  [
   [
    21413237158004872938452134,
    -82
   ],
   [
    21413237158004872938452135,
    -82
   ]
  ],
  [
   [
    21850242504654217170445447,
    -82
   ],
   [
    21850242504654217170445448,
    -82
   ]
  ],
  [
   [
    22287246785401000076817631,
    -82
   ],
   [
    22287246785401000076817632,
    -82
   ]
  ],
  [
   [
    22724250312446515308505772,
    -82
   ],
   [
    22724250312446515308505773,
    -82
   ]
  ],
  [
   [
    23161253839492030540281205,
    -82
   ],
   [
    23161253839492030540281206,
    -82
   ]
  ],
  [
   [
    23598258120238813446569563,
    -82
   ],
   [
    23598258120238813446569564,
    -82
   ]
  ],
  [
   [
    24035263466888157678641669,
    -82
   ],
   [
    24035263466888157678641670,
    -82
   ]
  ],
  [
   [
    24472269567250093409163437,
    -82
   ],
   [
    24472269567250093409163438,
    -82
   ]
  ],
  [
   [
    24909275667612029139767798,
    -82
   ],
   [
    24909275667612029139767799,
    -82
   ]
  ],
  [
   [
    25346281014261373371753906,
    -82
   ],
   [
    25346281014261373371753907,
    -82
   ]
  ],
  [
   [
    25783285295008156278133015,
    -82
   ],
   [
    25783285295008156278133016,
    -82
   ]
  ],
  [
   [
    26220288822053671509814470,
    -82
   ],
   [
    26220288822053671509814471,
    -82
   ]
  ],
  [
   [
    26657292349099186741596323,
    -82
   ],
   [
    26657292349099186741596324,
    -82
   ]
  ],
  [
   [
    27094296629845969647878447,
    -82
   ],
   [
    27094296629845969647878448,
    -82
   ]
  ],
  [
   [
    27531301976495313879956896,
    -82
   ],
   [
    27531301976495313879956897,
    -82
   ]
  ],
  [
   [
    27968308076857249610471730,
    -82
   ],
   [
    27968308076857249610471731,
    -82
   ]
  ],
  [
   [
    28405314177219185341084124,
    -82
   ],
   [
    28405314177219185341084125,
    -82
   ]
  ],
  [
   [
    28842319523868529573060775,
    -82
   ],
   [
    28842319523868529573060776,
    -82
   ]
  ],
  [
   [
    29279323804615312479450781,
    -82
   ],
   [
    29279323804615312479450782,
    -82
   ]
  ],
  [
   [
    29716327331660827711120121,
    -82
   ],
   [
    29716327331660827711120122,
    -82
   ]
  ],
  [
   [
    30153330858706342942915226,
    -82
   ],
   [
    30153330858706342942915227,
    -82
   ]
  ],
  [
   [
    30590335139453125849181975,
    -82
   ],
   [
    30590335139453125849181976,
    -82
   ]
  ],
  [
   [
    31027340486102470081282112,
    -82
   ],
   [
    31027340486102470081282113,
    -82
   ]
  ],
  [
   [
    31464346586464405811756285,
    -82
   ],
   [
    31464346586464405811756286,
    -82
   ]
  ],
  [
   [
    31901352686826341542463224,
    -82
   ],
   [
    31901352686826341542463225,
    -82
   ]
  ],
  [
   [
    32338358033475685774197284,
    -82
   ],
   [
    32338358033475685774197285,
    -82
   ]
  ],
  [
   [
    32775362314222468681231190,
    -82
   ],
   [
    32775362314222468681231191,
    -82
   ]
  ],
  [
   [
    33212365841267983911173918,
    -82
   ],
   [
    33212365841267983911173919,
    -82
   ]
  ],
  [
   [
    33649369368313499147610794,
    -82
   ],
   [
    33649369368313499147610795,
    -82
   ]
  ],
  [
   [
    34086373649060282041399607,
    -82
   ],
   [
    34086373649060282041399608,
    -82
   ]
  ],
  [
   [
    34523378995709626307004295,
    -82
   ],
   [
    34523378995709626307004296,
    -82
   ]
  ],
  [
   [
    34960385096071561947666702,
    -82
   ],
   [
    34960385096071561947666703,
    -82
   ]
  ],
  [
   [
    35397391196433497918637463,
    -82
   ],
   [
    35397391196433497918637464,
    -82
   ]
  ],
  [
   [
    35834396543082841509072289,
    -82
   ],
   [
    35834396543082841509072290,
    -82
   ]
  ],
  [
   [
    36271400823829626123566761,
    -82
   ],
   [
    36271400823829626123566762,
    -82
   ]
  ],
  [
   [
    36708404350875136819779650,
    -82
   ],
   [
    36708404350875136819779651,
    -82
   ]
  ],
  [
   [
    37145407877920664058491671,
    -82
   ],
   [
    37145407877920664058491672,
    -82
   ]
  ],
  [
   [
    37582412158667415282166754,
    -82
   ],
   [
    37582412158667415282166755,
    -82
   ]
  ],
  [
   [
    38019417505316842815070159,
    -82
   ],
   [
    38019417505316842815070160,
    -82
   ]
  ],
  [
   [
    38456423605678560391561803,
    -82
   ],
   [
    38456423605678560391561804,
    -82
   ]
  ],
  [
   [
    38893429706041064968206313,
    -82
   ],
   [
    38893429706041064968206314,
    -82
   ]
  ],
  [
   [
    39330435052688932944463707,
    -82
   ],
   [
    39330435052688932944463708,
    -82
   ]
  ],
  [
   [
    39767439333439527085088875,
    -82
   ],
   [
    39767439333439527085088876,
    -82
   ]
  ],
  [
   [
    40204442860475258921208254,
    -82
   ],
   [
    40204442860475258921208255,
    -82
   ]
  ],
  [
   [
    40641446387545731197509456,
    -82
   ],
   [
    40641446387545731197509457,
    -82
   ]
  ],
  [
   [
    41078450668229286167406528,
    -82
   ],
   [
    41078450668229286167406529,
    -82
   ]
  ],
  [
   [
    41515456015037609535622410,
    -82
   ],
   [
    41515456015037609535622411,
    -82
   ]
  ],
  [
   [
    41952462115003123280745728,
    -82
   ],
   [
    41952462115003123280745729,
    -82
   ]
  ],
  [
   [
    42389468216344547698166616,
    -82
   ],
   [
    42389468216344547698166617,
    -82
   ]
  ],
  [
   [
    42826473560598004624908372,
    -82
   ],
   [
    42826473560598004624908373,
    -82
   ]
  ],
  [
   [
    43263477847140656991453274,
    -82
   ],
   [
    43263477847140656991453275,
    -82
   ]
  ],
  [
   [
    43700481360335594283923361,
    -82
   ],
   [
    43700481360335594283923362,
    -82
   ]
  ],
  [
   [
    44137484920037602282300724,
    -82
   ],
   [
    44137484920037602282300725,
    -82
   ]
  ],
  [
   [
    44574489124924414282579431,
    -82
   ],
   [
    44574489124924414282579432,
    -82
   ]
  ],
  [
   [
    45011494644918570539731441,
    -82
   ],
   [
    45011494644918570539731442,
    -82
   ]
  ],
  [
   [
    45448500356333419228634609,
    -82
   ],
   [
    45448500356333419228634610,
    -82
   ]
  ],
  [
   [
    45885507311918668526375349,
    -82
   ],
   [
    45885507311918668526375350,
    -82
   ]
  ],
  [
   [
    46322510819974298501716581,
    -82
   ],
   [
    46322510819974298501716582,
    -82
   ]
  ],
  [
   [
    46759518955323772135426018,
    -82
   ],
   [
    46759518955323772135426019,
    -82
   ]
  ],
  [
   [
    47196514625583255362713270,
    -82
   ],
   [
    47196514625583255362713271,
    -82
   ]
  ],
  [
   [
    47633533667894347999068351,
    -82
   ],
   [
    47633533667894347999068352,
    -82
   ]
  ],
  [
   [
    48070508390575746380890968,
    -82
   ],
   [
    48070508390575746380890969,
    -82
   ]
  ],
  [
   [
    48507567790077554560706356,
    -82
   ],
   [
    48507567790077554560706357,
    -82
   ]
  ],
  [
   [
    48944479618063666774177680,
    -82
   ],
   [
    48944479618063666774177681,
    -82
   ]
  ],
  [
   [
    49381641291417472059429172,
    -82
   ],
   [
    49381641291417472059429173,
    -82
   ]
  ],
  [
   [
    49818406393333046977273421,
    -82
   ],
   [
    49818406393333046977273422,
    -82
   ]
  ],
  [
   [
    50255752615779053716707796,
    -82
   ],
   [
    50255752615779053716707797,
    -82
   ]
  ],
  [
   [
    50692318242880119799367636,
    -82
   ],
   [
    50692318242880119799367637,
    -82
   ]
  ],
  [
   [
    51129805437542547619180295,
    -82
   ],
   [
    51129805437542547619180296,
    -82
   ]
  ],
  [
   [
    51566390216613649344745155,
    -82
   ],
   [
    51566390216613649344745156,
    -82
   ]
  ],
  [
   [
    52003595741879344387114327,
    -82
   ],
   [
    52003595741879344387114328,
    -82
   ]
  ],
  [
   [
    52440749016261850879005317,
    -82
   ],
   [
    52440749016261850879005318,
    -82
   ]
  ],
  [
   [
    52877285660832874387112355,
    -82
   ],
   [
    52877285660832874387112356,
    -82
   ]
  ],
  [
   [
    53314811889378763032230430,
    -82
   ],
   [
    53314811889378763032230431,
    -82
   ]
  ],
  [
   [
    53751658977922650160918530,
    -82
   ],
   [
    53751658977922650160918531,
    -82
   ]
  ],
  [
   [
    54188257803734241884727802,
    -82
   ],
   [
    54188257803734241884727803,
    -82
   ]
  ],
  [
   [
    54625872935020606110195844,
    -82
   ],
   [
    54625872935020606110195845,
    -82
   ]
  ],
  [
   [
    55062748806630186941004597,
    -82
   ],
   [
    55062748806630186941004598,
    -82
   ]
  ],
  [
   [
    55499187440584898919340556,
    -82
   ],
   [
    55499187440584898919340557,
    -82
   ]
  ],
  [
   [
    55936737309983189413089630,
    -82
   ],
   [
    55936737309983189413089631,
    -82
   ]
  ],
  [
   [
    56374034833189489208566784,
    -82
   ],
   [
    56374034833189489208566785,
    -82
   ]
  ],
  [
   [
    56810276687683765667425374,
    -82
   ],
   [
    56810276687683765667425375,
    -82
   ]
  ],
  [
   [
    57247314275986766498301492,
    -82
   ],
   [
    57247314275986766498301493,
    -82
   ]
  ],
  [
   [
    57685164202856605755005539,
    -82
   ],
   [
    57685164202856605755005540,
    -82
   ]
  ],
  [
   [
    58121824055266496532738528,
    -82
   ],
   [
    58121824055266496532738529,
    -82
   ]
  ],
  [
   [
    58557979706873929433788355,
    -82
   ],
   [
    58557979706873929433788356,
    -82
   ]
  ],
  [
   [
    58995607690467635728659992,
    -82
   ],
   [
    58995607690467635728659993,
    -82
   ]
  ],
  [
   [
    59433424829877633064559607,
    -82
   ],
   [
    59433424829877633064559608,
    -82
   ]
  ],
  [
   [
    59869561653701518718367030,
    -82
   ],
   [
    59869561653701518718367031,
    -82
   ]
  ],
  [
   [
    60305797110366232997864327,
    -82
   ],
   [
    60305797110366232997864328,
    -82
   ]
  ],
  [
   [
    60743904527604531437982051,
    -82
   ],
   [
    60743904527604531437982052,
    -82
   ]
  ],
  [
   [
    61181646917798666743369506,
    -82
   ],
   [
    61181646917798666743369507,
    -82
   ]
  ],
  [
   [
    61617310283583211551650841,
    -82
   ],
   [
    61617310283583211551650842,
    -82
   ]
  ],
  [
   [
    62053600036703618436616865,
    -82
   ],
   [
    62053600036703618436616866,
    -82
   ]
  ],
  [
   [
    62492171559137083121315049,
    -82
   ],
   [
    62492171559137083121315050,
    -82
   ]
  ],
  [
   [
    62929913072061079282226799,
    -82
   ],
   [
    62929913072061079282226800,
    -82
   ]
  ],
  [
   [
    63365103110969803685797358,
    -82
   ],
   [
    63365103110969803685797359,
    -82
   ]
  ],
  [
   [
    63801321329415158997876992,
    -82
   ],
   [
    63801321329415158997876993,
    -82
   ]
  ],
  [
   [
    64240390599124772961811593,
    -82
   ],
   [
    64240390599124772961811594,
    -82
   ]
  ],
  [
   [
    64678313724443055885984508,
    -82
   ],
   [
    64678313724443055885984509,
    -82
   ]
  ],
  [
   [
    65112963222619698661797208,
    -82
   ],
   [
    65112963222619698661797209,
    -82
   ]
  ],
  [
   [
    65548873135968160393810057,
    -82
   ],
   [
    65548873135968160393810058,
    -82
   ]
  ],
  [
   [
    65988475539929668814300182,
    -82
   ],
   [
    65988475539929668814300183,
    -82
   ]
  ],
  [
   [
    66426905757524739257797707,
    -82
   ],
   [
    66426905757524739257797708,
    -82
   ]
  ],
  [
   [
    66861060704171594971763983,
    -82
   ],
   [
    66861060704171594971763984,
    -82
   ]
  ],
  [
   [
    67296201199842820020428144,
    -82
   ],
   [
    67296201199842820020428145,
    -82
   ]
  ],
  [
   [
    67736187996128306439609416,
    -82
   ],
   [
    67736187996128306439609417,
    -82
   ]
  ],
  [
   [
    68175728410677650798922809,
    -82
   ],
   [
    68175728410677650798922810,
    -82
   ]
  ],
  [
   [
    68609759460749839689352310,
    -82
   ],
   [
    68609759460749839689352311,
    -82
   ]
  ],
  [
   [
    69043379008257842365615988,
    -82
   ],
   [
    69043379008257842365615989,
    -82
   ]
  ],
  [
   [
    69482986746056730590840932,
    -82
   ],
   [
    69482986746056730590840933,
    -82
   ]
  ],
  [
   [
    69924368460981353692880012,
    -82
   ],
   [
    69924368460981353692880013,
    -82
   ]
  ],
  [
   [
    70359809876064936293691560,
    -82
   ],
   [
    70359809876064936293691561,
    -82
   ]
  ],
  [
   [
    70791357703932221911489324,
    -82
   ],
   [
    70791357703932221911489325,
    -82
   ]
  ],
  [
   [
    71228204320764617619254789,
    -82
   ],
   [
    71228204320764617619254790,
    -82
   ]
  ],
  [
   [
    71670913623885815406719056,
    -82
   ],
   [
    71670913623885815406719057,
    -82
   ]
  ],
  [
   [
    72111040933952004504815656,
    -82
   ],
   [
    72111040933952004504815657,
    -82
   ]
  ],
  [
   [
    72543493800355947256820413,
    -82
   ],
   [
    72543493800355947256820414,
    -82
   ]
  ],
  [
   [
    72974304146043560753883028,
    -82
   ],
   [
    72974304146043560753883029,
    -82
   ]
  ],
  [
   [
    73411890941237794316905098,
    -82
   ],
   [
    73411890941237794316905099,
    -82
   ]
  ],
  [
   [
    73855465532308049007332176,
    -82
   ],
   [
    73855465532308049007332177,
    -82
   ]
  ],
  [
   [
    74298274427783477103046473,
    -82
   ],
   [
    74298274427783477103046474,
    -82
   ]
  ],
  [
   [
    74735029324019679916754301,
    -82
   ],
   [
    74735029324019679916754302,
    -82
   ]
  ],
  [
   [
    75165705101235334619162984,
    -82
   ],
   [
    75165705101235334619162985,
    -82
   ]
  ],
  [
   [
    75594349576781660415379196,
    -82
   ],
   [
    75594349576781660415379197,
    -82
   ]
  ],
  [
   [
    76023595801279923390844404,
    -82
   ],
   [
    76023595801279923390844405,
    -82
   ]
  ],
  [
   [
    76450522178175231575172444,
    -82
   ],
   [
    76450522178175231575172445,
    -82
   ]
  ],
  [
   [
    76864135612595308625040554,
    -82
   ],
   [
    76864135612595308625040555,
    -82
   ]
  ],
  [
   [
    77246302336992486805167394,
    -82
   ],
   [
    77246302336992486805167395,
    -82
   ]
  ],
  [
   [
    77613257663860083354828908,
    -82
   ],
   [
    77613257663860083354828909,
    -82
   ]
  ],
  [
   [
    78014417926101870463464214,
    -82
   ],
   [
    78014417926101870463464215,
    -82
   ]
  ],
  [
   [
    78443329500014990099443352,
    -82
   ],
   [
    78443329500014990099443353,
    -82
   ]
  ],
  [
   [
    78879413590662700259248153,
    -82
   ],
   [
    78879413590662700259248154,
    -82
   ]
  ],
  [
   [
    90752778779296176935783758,
    -82
   ],
   [
    90752778779296176935783759,
    -82
   ]
  ],
  [
   [
    97600904878812683018771462,
    -82
   ],
   [
    97600904878812683018771463,
    -82
   ]
  ]
 ]
}


==> anc/verify_template.py <==
"""Check the accompanying 367-root certificate using only Python 3 integers.

Run python3 verify_template.py hilbert16_367_roots.json. Each [m,e] denotes
m * 2**e. Each interval [lo, hi] in this program represents [lo/S, hi/S].
The template is H(z) = F(z)-F(-z), where
F(z) = exp(a*z) * (gamma + sum(alpha*exp(-b*exp(z)))).
"""
import json
import sys
from pathlib import Path

BITS = 960
S = 1 << BITS
ZERO = 0


def ceil_div(n, d):
    return -((-n) // d)


def dyadic(pair):
    m, e = pair
    if not isinstance(m, int) or not isinstance(e, int):
        raise ValueError("Non-integer dyadic coefficient")
    e += BITS
    if e >= 0:
        return m << e, m << e
    return m // (1 << -e), ceil_div(m, 1 << -e)


def add(x, y):
    return x[0] + y[0], x[1] + y[1]


def neg(x):
    return -x[1], -x[0]


def sub(x, y):
    return add(x, neg(y))


def mul(x, y):
    products = (x[0]*y[0], x[0]*y[1], x[1]*y[0], x[1]*y[1])
    return min(products) // S, ceil_div(max(products), S)


def exp_at(x):
    """Outward bounds for exp(x/S), in units of 1/S."""
    if x == 0:
        return S, S
    if x <= -BITS*S:
        # e > 2 gives exp(-BITS) < 1/S.
        return 0, 1

    # t = |x| / (S * 2**r) < 2**(-20).
    magnitude = abs(x)
    r = max(0, magnitude.bit_length() - (BITS-20))
    denominator = S << r
    term_lo = term_hi = lo = hi = S
    k = 0
    while term_hi > 1:
        k += 1
        term_lo = (term_lo * magnitude) // (denominator * k)
        term_hi = ceil_div(term_hi * magnitude, denominator * k)
        lo += term_lo
        hi += term_hi
    # The first unadded term is <= t times the last one. In units of 1/S
    # the entire unadded tail is <= term_hi*t/(1-t) < 1.
    hi += 1
    if x < 0:
        lo, hi = S*S // hi, ceil_div(S*S, lo)
    for _ in range(r):
        lo, hi = lo*lo // S, ceil_div(hi*hi, S)
    return lo, hi


def exp_interval(x):
    if x[0] == x[1]:
        return exp_at(x[0])
    return exp_at(x[0])[0], exp_at(x[1])[1]


def strict_sign(x):
    if x[0] > 0:
        return 1
    if x[1] < 0:
        return -1
    raise ValueError(f"Unable to separate a sign from zero: {x}")


def verify(path):
    data = json.loads(path.read_text(encoding="utf-8"))
    a, gamma = dyadic(data["a"]), dyadic(data["gamma"])
    pairs = [(dyadic(co), dyadic(b)) for co, b in data["pairs"]]
    if len(pairs) != 49 or min(a[0], gamma[0]) <= 0 or any(min(co[0], b[0]) <= 0 for co, b in pairs):
        raise ValueError("Expected 49 strictly positive pairs, and positive a and gamma")

    def evaluate_f(z, derivative):
        exp_z = exp_interval(z)
        total = mul(gamma, a) if derivative else gamma
        for coefficient, b in pairs:
            t = mul(b, exp_z)
            term = mul(coefficient, exp_interval(neg(t)))
            if derivative:
                term = mul(term, sub(a, t))
            total = add(total, term)
        return mul(total, exp_interval(mul(a, z)))

    def evaluate_h(z, derivative=False):
        plus, reflected = evaluate_f(z, derivative), evaluate_f(neg(z), derivative)
        return add(plus, reflected) if derivative else sub(plus, reflected)

    origin_sign = strict_sign(evaluate_h((ZERO, ZERO), True))
    if origin_sign != -1 or len(data["roots"]) != 183:
        raise ValueError("Expected H'(0) < 0 and 183 positive-root brackets")
    previous_right = ZERO
    for i, (left, right) in enumerate(data["roots"], start=1):
        lo, hi = dyadic(left), dyadic(right)
        if not (previous_right < lo[0] <= lo[1] < hi[0] <= hi[1] < 22*S):
            raise ValueError(f"Invalid or overlapping bracket {i}")
        left_sign = strict_sign(evaluate_h(lo))
        right_sign = strict_sign(evaluate_h(hi))
        derivative_sign = strict_sign(evaluate_h((lo[0], hi[1]), True))
        if left_sign != -right_sign or derivative_sign != right_sign:
            raise ValueError(f"Bracket {i} fails the simple-zero test")
        previous_right = hi[1]
    count = len(data["roots"])
    print(f"Verified {count} distinct simple positive roots in (0,22).")
    print(f"Sign of H'(0): {origin_sign:+d}. Odd symmetry gives at least {2*count+1} distinct simple roots.")


if __name__ == "__main__":
    verify(Path(sys.argv[1]))

